Deterministic and Reliable Software-Defined Vehicles: key building blocks, challenges, and vision

As vehicle systems become increasingly complex, with more features, services, sensors, actuators, and processing units, it is important to view vehicles not just as modes of transportation moving toward full autonomy, but also as adaptive systems that respond to the needs of their occupants. Vehicular services can be developed to support these adaptations. However, the increasing complexity of vehicular service development, even with current standardizations, best practices and guidelines, are insufficient to tackle the high complexity of development, with expectations of up to 1 (U.S.) billion lines of code for a fully (level 5) autonomous vehicle. Within this survey, the paradigm of Deterministic Software Defined Vehicles is explored, aiming to enhance the quality and ease of developing automotive services by focusing on service-oriented architectures, virtualization techniques, and the necessary deterministic intra- and inter-vehicular communications. Considering the main open challenges for such verticals, a vision architecture towards improved services development and orchestration is presented, focusing on: a) a deterministic network configurator; b) a data layer configurator; c) a hypervisor configurator; d) the vehicle abstraction layer; and e) a software orchestrator.

==> build.sh <==
latexmk -shell-escape -synctex=1 -interaction=nonstopmode -f -pdf main


==> cleanup.sh <==
rm *.aux *.fdb_latexmk *.fls *.log *.pdf *.idx *.ilg *.ind *.aux *.bbl *.bcf *.blg *.lof *.log *.lot *.mw *.run.xml *.synctex.gz *.toc
rm -r _minted-matter svg-inkscape
rm sections/*.aux
rm vars/*.aux


